Risk-Constrained Thompson Sampling for CVaR Bandits

The multi-armed bandit (MAB) problem is a ubiquitous decision-making problem that exemplifies the exploration-exploitation tradeoff. Standard formulations exclude risk in decision making. Risk notably complicates the basic reward-maximising objective, in part because there is no universally agreed definition of it. In this paper, we consider a popular risk measure in quantitative finance known as the Conditional Value at Risk (CVaR). We explore the performance of a Thompson Sampling-based algorithm CVaR-TS under this risk measure. We provide comprehensive comparisons between our regret bounds with state-of-the-art L/UCB-based algorithms in comparable settings and demonstrate their clear improvement in performance. We also include numerical simulations to empirically verify that CVaR-TS outperforms other L/UCB-based algorithms.

==> Supp/cvar_gaussian.py <==
Gaussian = False
Bernoulli = False
feasible = False
normalise = False
suboptimality = False
limited = False
marab = False
marab = True

#OPTIONS:
Gaussian = True
feasible = True
#limited = True
#normalise = True

if not Gaussian:
    Bernoulli = True
    
###VARIOUS PACKAGES
import numpy as np
import math as ma
import random as rn
import matplotlib.pyplot as plt
import scipy as sc
import scipy.stats as st

def nonneg(x):
    return max(0,x)

###Computing CVaR

def gaussian_CVaR(parameters, alpha):
    mu = parameters[0]
    sigma = ma.sqrt(parameters[1])
    sgVaR = ma.sqrt(2)*sc.special.erfinv(2*alpha-1)
    sgCVaR = (ma.exp(-0.5* (sgVaR ** 2)))/((1-alpha)*ma.sqrt(2*ma.pi))
    CVaR = mu*alpha/(1-alpha) + sigma * sgCVaR
    return CVaR

def bernoulli_CVaR(parameters, alpha):
    p = parameters
    i = int(p <= 1 - alpha)
    CVaR = 1 - i + p*i/(1-alpha)
    return CVaR

def dist_CVaR(parameters, alpha):
    Gaussian = (type(parameters) == list)
    if Gaussian:
        return gaussian_CVaR(parameters, alpha)
    else:
        return bernoulli_CVaR(parameters, alpha)


###Computing Mean
    
def gaussian_mean(parameters):
    return parameters[0]

def bernoulli_mean(parameters):
    return parameters

def dist_mean(parameters):
    Gaussian = (type(parameters) == list)
    if Gaussian:
        return gaussian_mean(parameters)
    else:
        return bernoulli_mean(parameters)

def gaussian_variance(parameters):
    return parameters[1]

###Computing Optimal
    
def possible_optimals(bandits, alpha, tau):
    K = len(bandits)
    possible_optimals = []
    for arm in range(K):
        if dist_CVaR(bandits[arm], alpha) <= tau:
            possible_optimals.append(arm)
    return possible_optimals

def optimal(bandits, alpha, tau):
    K = len(bandits)
    lst = possible_optimals(bandits, alpha, tau)    
    if lst:
        minimum = lst[0]
        for arm in lst:
            if dist_mean(bandits[arm])\
               <= dist_mean(bandits[minimum]):
                minimum = arm
        return minimum
    else:
        minimum = 0
        for arm in range(K):
            if dist_CVaR(bandits[arm], alpha)\
               <= dist_CVaR(bandits[minimum], alpha):
                minimum = arm
        return minimum

###Obtaining Samples from Distributions
def gaussian_sample(parameters):
    mu = parameters[0]
    sigma = ma.sqrt(parameters[1])
    return np.random.normal(mu,sigma)

def bernoulli_sample(parameters):
    p = parameters
    q = rn.uniform(0,1)
    return int(q < p)

def dist_sample(parameters):
    Gaussian = (type(parameters) == list)
    if Gaussian:
        return gaussian_sample(parameters)
    else:
        return bernoulli_sample(parameters)

###Empirical Data
def empirical_CVaR(empirical_rewards, alpha):
    n = len(empirical_rewards)
    beta = 1-alpha
    empirical_rewards_inner = sorted(empirical_rewards)
    empirical_rewards.sort(reverse=True)
    limit = n * beta
    anchor = empirical_rewards_inner[ma.ceil(limit)-1]
    partial_sum = 0
    for i in range(ma.floor(limit)):
        partial_sum += empirical_rewards_inner[i] - anchor
    return anchor + partial_sum/limit

def upper_error(D_sigma, d_sigma, alpha, T, N):
    numerator = ma.log(2 * D_sigma * (T ** 2))
    denominator = N * d_sigma
    beta = 1 - alpha
    return ma.sqrt(numerator/denominator)/beta

def lower_error(sigma, T, N):
    numerator = 2*ma.log(T ** 2)
    denominator = N
    return sigma * ma.sqrt(numerator/denominator)

def marab_error(alpha, T, N, C):
    beta = 1 - alpha
    numerator = ma.log(ma.ceil(T * beta))
    denominator = ma.ceil(N * beta)
    return C*ma.sqrt(numerator/denominator)

def empirical_mean(empirical_rewards):
    N = len(empirical_rewards)
    S = sum(empirical_rewards)
    return S/N

def empirical_var(empirical_rewards):
    mean = empirical_mean(empirical_rewards)
    new_list = [(x - mean) ** 2 for x in empirical_rewards]
    N = len(new_list)
    S = sum(new_list)
    return S/N

def empirical_gaussian_CVaR(empirical_rewards, alpha):
    sample_mean = empirical_mean(empirical_rewards)
    sample_std_dev = ma.sqrt(empirical_var(empirical_rewards))
    c_star = gaussian_CVaR([0,1], alpha)
    return sample_mean * (alpha/(1-alpha)) + sample_std_dev * c_star

#Regret Amounts

def sub_gap(bandits, i, optimal):
    return nonneg(dist_mean(bandits[i])\
                  - dist_mean(bandits[optimal]))

def inf_gap(bandits, i, alpha, threshold):
    return nonneg(dist_CVaR(bandits[i], alpha)\
                  - threshold)

def risk_gap(bandits, i, optimal, alpha):
    return dist_CVaR(bandits[i], alpha)\
           - dist_CVaR(bandits[optimal], alpha)

#TS Priors

def gaussian_prior(K):
    collection = []
    for i in range(K):
        collection.append([0,0,1/2,1/2])
    return collection

def bernoulli_prior(K):
    collection = []
    for i in range(K):
        collection.append([1,1])
    return collection

def dist_prior(K, Gaussian):
    if Gaussian:
        return gaussian_prior(K)
    else:
        return bernoulli_prior(K)

#TS Sampling From Priors

def gaussian_variance_sample(prior, alpha):
    kappa = st.invgamma.rvs(prior[2],0,prior[3])
    return kappa
    
def gaussian_mean_sample(prior, alpha):
    theta = np.random.normal(prior[0], 1/prior[1])
    return theta

def bernoulli_prob_sample(prior, alpha):
    theta = np.random.beta(prior[0], prior[1])
    return theta

#Update

def new_sample_variance(n, old_sample_variance,\
                        old_sample_mean, new_entry):
    new_sample_mean = (n * old_sample_mean\
                       + new_entry)/(n+1)
    new_terms = new_entry ** 2\
                - old_sample_variance\
                - old_sample_mean ** 2
    old_terms = old_sample_variance\
                + old_sample_mean ** 2\
                - new_sample_mean ** 2
    output = old_terms + new_terms / (n+1)
    return output

#TS Updating Algs:

def gaussian_update(prior, reward):
    empirical_mean = prior[0]
    turns = prior[1]
    shape = prior[2]
    rate = prior[3]
    new_empirical_mean = empirical_mean * turns / (turns + 1)\
                         + reward / (turns + 1)
    new_turns = turns + 1
    new_shape = shape + 1/2
    new_rate = rate\
               + (turns / (turns + 1)) * ((reward - empirical_mean) ** 2)/2
    new_prior = [new_empirical_mean, new_turns, new_shape, new_rate]
    return new_prior

def bernoulli_update(prior, reward):
    new_alpha = prior[0] + reward
    new_beta = prior[1] + 1 - reward
    return [new_alpha, new_beta]

def update(prior, reward):
    if len(prior) == 4:
        return gaussian_update(prior, reward)
    else:
        return bernoulli_update(prior, reward)

#RC-LCB

def RC_LCB(turns, bandits, alpha, threshold, subgaussianity):
    K = len(bandits)
    T = turns
    tau = threshold
    sigma = subgaussianity
    D_sigma = 3
    d_sigma = 1/(8*sigma ** 2)
    pull_counter = [0]*K
    empirical_collection = []

    ppr_sub = [0]*T
    ppr_inf = [0]*T
    ppr_risk = [0]*T

    feasible = bool(possible_optimals(bandits, alpha, tau))
    local_optimal = optimal(bandits, alpha, tau)
    count = 0
    for t in range(T):
        if t < K:
            reward = dist_sample(bandits[t])
            empirical_collection.append([reward])
            if feasible:
                ppr_sub[t] = sub_gap(bandits, t, local_optimal)\
                             + ppr_sub[t-1]
                ppr_inf[t] = inf_gap(bandits, t, alpha, tau)\
                             + ppr_inf[t-1]
            else:
                ppr_risk[t] = risk_gap(bandits, t, local_optimal, alpha)\
                              + ppr_risk[t-1]
            pull_counter[t] += 1
        else:
            K_t = []
            cvar_data = [0]*15
            for arm in range(K):
                cvar_data[arm] = empirical_gaussian_CVaR(empirical_collection[arm],\
                                                         alpha) -tau
                if cvar_data[arm] <= upper_error(D_sigma, d_sigma, alpha, T,\
                                                 len(empirical_collection[arm])):
                    K_t.append(arm)
            if K_t:
                minimum = K_t[0]
                for arm in K_t:
                    if empirical_mean(empirical_collection[arm])\
                       - lower_error(sigma, T, len(empirical_collection[arm]))\
                       <= empirical_mean(empirical_collection[minimum])\
                                     - lower_error(sigma, T,\
                                                   len(empirical_collection[minimum])):
                        minimum = arm
                pull_counter[minimum] += 1
                reward = dist_sample(bandits[minimum])
                empirical_collection[minimum].append(reward)
            else:
                minimum = 0
                for arm in range(K):
                    if empirical_gaussian_CVaR(empirical_collection[arm], alpha)\
                       - upper_error(D_sigma, d_sigma, alpha, T,\
                                     len(empirical_collection[arm]))\
                                     <= empirical_gaussian_CVaR(empirical_collection[minimum],\
                                                                alpha)\
                                     - upper_error(D_sigma, d_sigma, alpha, T,\
                                                   len(empirical_collection[minimum])):
                        minimum = arm
                pull_counter[minimum] += 1
                reward = dist_sample(bandits[minimum])
                empirical_collection[minimum].append(reward)
            if feasible:
                ppr_sub[t] = sub_gap(bandits, minimum, local_optimal)\
                             + ppr_sub[t-1]
                ppr_inf[t] = inf_gap(bandits, minimum, alpha, tau)\
                             + ppr_inf[t-1]
            else:
                ppr_risk[t] = risk_gap(bandits, minimum, local_optimal, alpha)\
                              + ppr_risk[t-1]
            if t == T-1:
                feasibility_flag = int(bool(K_t)) * int(feasible)\
                                   + (1-int(bool(K_t))) * (1-int(feasible))
    if feasible:
        return (ppr_sub, ppr_inf, feasibility_flag, pull_counter)
    else:
        return (ppr_risk, feasibility_flag, pull_counter)

##EXPECTED NUMBER OF PULLS

def RC_LCB_theoretical_risk(bandits, i, optimal,\
                            alpha, turns, threshold,\
                            subgaussianity):
    K = len(bandits)
    T = turns
    tau = threshold
    sigma = subgaussianity
    D_sigma = 3
    d_sigma = 1/(8*sigma ** 2)
    beta = 1 - alpha
    feasible = bool(possible_optimals(bandits, alpha, tau))
    if feasible:
        numerator_sub = 16 * (sigma ** 2) * ma.log(T)
        denominator_sub = (sub_gap(bandits, i, optimal) ** 2)
        numerator_dec = 4 * ma.log(2 * D_sigma * (T ** 2))
        denominator_dec = (beta ** 2)\
                          * (inf_gap(bandits, i, alpha, tau) ** 2)\
                          * d_sigma
        if gaussian_CVaR(bandits[i], alpha) <= tau:
            fraction = numerator_sub/denominator_sub + 5
        elif gaussian_mean(bandits[i]) < gaussian_mean(bandits[optimal]):
            fraction = numerator_dec/denominator_dec + 2
        else:
            fraction = min(numerator_sub/denominator_sub,\
                           numerator_dec/denominator_dec) + 5
    if not feasible:
        numerator = 4 * ma.log(2 * D_sigma * (T ** 2))
        denominator = (beta ** 2)\
                      * (risk_gap(bandits, i, optimal, alpha) ** 2)\
                      * d_sigma
        fraction = numerator/denominator
    return fraction

#MaRaB
    
def MaRaB(turns, bandits, alpha, C, threshold):
    K = len(bandits)
    T = turns
    tau = threshold
    empirical_collection = []

    ppr_sub = [0]*T
    ppr_inf = [0]*T
    ppr_risk = [0]*T
    pull_counter = [0]*K

    feasible = bool(possible_optimals(bandits, alpha, tau))
    local_optimal = optimal(bandits, alpha, tau)
    count = 0
    for t in range(T):
        if t < K:
            reward = dist_sample(bandits[t])
            empirical_collection.append([reward])
            if feasible:
                ppr_sub[t] = sub_gap(bandits, t, local_optimal)\
                             + ppr_sub[t-1]
                ppr_inf[t] = inf_gap(bandits, t, alpha, tau)\
                             + ppr_inf[t-1]
            else:
                ppr_risk[t] = risk_gap(bandits, t, local_optimal, alpha)\
                              + ppr_risk[t-1]
            pull_counter[t] += 1
        else:
            K_t = []
            for arm in range(K):
                if empirical_gaussian_CVaR(empirical_collection[arm], alpha)\
                   <= tau + marab_error(alpha, t, len(empirical_collection[arm]), C):
                    K_t.append(arm)
            if K_t:
                minimum = K_t[0]
                for arm in K_t:
                    if empirical_mean(empirical_collection[arm])\
                       - marab_error(alpha, t, len(empirical_collection[arm]), C)\
                       <= empirical_mean(empirical_collection[minimum])\
                                     - marab_error(alpha, t,\
                                                   len(empirical_collection[minimum]), C):
                                     minimum = arm
                pull_counter[minimum] += 1
                reward = dist_sample(bandits[minimum])
                empirical_collection[minimum].append(reward)
            else:
                minimum = 0
                for arm in range(K):
                    if empirical_gaussian_CVaR(empirical_collection[arm], alpha)\
                       - marab_error(alpha, t, len(empirical_collection[arm]), C)\
                                     <= empirical_gaussian_CVaR(empirical_collection[minimum],\
                                                                alpha)\
                                     - marab_error(alpha, t,\
                                                   len(empirical_collection[minimum]), C):
                        minimum = arm
                pull_counter[minimum] += 1
                reward = dist_sample(bandits[minimum])
                empirical_collection[minimum].append(reward)
            if feasible:
                ppr_sub[t] = sub_gap(bandits, minimum, local_optimal)\
                             + ppr_sub[t-1]
                ppr_inf[t] = inf_gap(bandits, minimum, alpha, tau)\
                             + ppr_inf[t-1]
            else:
                ppr_risk[t] = risk_gap(bandits, minimum, local_optimal, alpha)\
                              + ppr_risk[t-1]
            if t == T-1:
                feasibility_flag = int(bool(K_t)) * int(feasible)\
                                   + (1-int(bool(K_t))) * (1-int(feasible))
    if feasible:
        return (ppr_sub, ppr_inf, feasibility_flag, pull_counter)
    else:
        return (ppr_risk, feasibility_flag, pull_counter)

def MaRaB_theoretical_risk(bandits, i, optimal,\
                           alpha, turns, threshold,\
                           C):
    K = len(bandits)
    T = turns
    tau = threshold
    beta = 1 - alpha
    A = 1
    diff_max = gaussian_mean(bandits[i]) - gaussian_mean(bandits[0])
    infimum_min = .01
    feasible = bool(possible_optimals(bandits, alpha, tau))
    if feasible:
        return 0
    else:
        numerator = ma.log((K-1) * diff_max / (T * K * A * infimum_min))
        denominator = -A * infimum_min
        return numerator/denominator + 1

###THOMPSON SAMPLING

def RC_TS(turns, bandits, alpha, threshold):
    Gaussian = False
    for arm in bandits:
        if type(arm) == list:
            Gaussian = True
            break
    K = len(bandits)
    T = turns
    tau = threshold
    pull_counter = [0]*K

    ppr_sub = [0]*T
    ppr_inf = [0]*T
    ppr_risk = [0]*T
    priors = dist_prior(K, Gaussian)

    feasible = bool(possible_optimals(bandits, alpha, tau))
    local_optimal = optimal(bandits, alpha, tau)
    count = 0
    for t in range(T):
        if t < K and Gaussian:
            reward = dist_sample(bandits[t])
            priors[t] = update(priors[t],reward)
            pull_counter[t] += 1
        else:
            samples = [0]*K
            if Gaussian:
                for arm in range(K):
                    theta = gaussian_mean_sample(priors[arm], alpha)
                    reci_kappa = gaussian_variance_sample(priors[arm], alpha)
                    samples[arm] = [theta, reci_kappa]
            else:
                for arm in range(K):
                    theta = bernoulli_prob_sample(priors[arm], alpha)
                    samples[arm] = theta
            K_t = []
            for arm in range(K):
                if dist_CVaR(samples[arm], alpha) <= tau:
                    K_t.append(arm)
            minimum = 0
            if K_t:
                for arm in K_t:
                    if dist_mean(samples[arm])\
                       <= dist_mean(samples[minimum]):
                        minimum = arm
                pull_counter[minimum] += 1
                reward = dist_sample(bandits[minimum])
                priors[minimum] = update(priors[minimum],reward)
            else:
                for arm in range(K):
                    if dist_CVaR(samples[arm], alpha)\
                       <= dist_CVaR(samples[minimum], alpha):
                        minimum = arm
                pull_counter[minimum] += 1
                reward = dist_sample(bandits[minimum])
                priors[minimum] = update(priors[minimum],reward)
            if t == T-1:
                feasibility_flag = int(bool(K_t)) * int(feasible)\
                                   + (1-int(bool(K_t))) * (1-int(feasible))
        if t < K and Gaussian:
            minimum = t
        if feasible:
            ppr_sub[t] = sub_gap(bandits, minimum, local_optimal)\
                         + ppr_sub[t-1]
            ppr_inf[t] = inf_gap(bandits, minimum, alpha, tau)\
                         + ppr_inf[t-1]
        else:
            ppr_risk[t] = risk_gap(bandits, minimum, local_optimal, alpha)\
                          + ppr_risk[t-1]
        count += minimum
    if feasible:
        return (ppr_sub, ppr_inf, feasibility_flag, pull_counter)
    else:
        return (ppr_risk, feasibility_flag, pull_counter)

def h(x):
    return (x-1 - ma.log(x))/2

def TS_theoretical_risk(bandits, i, optimal,\
                        alpha, turns, threshold,\
                        c_star):
    #SETUP
    K = len(bandits)
    T = turns
    tau = threshold
    #MORE SETUP
    if feasible:
        if gaussian_CVaR(bandits[i], alpha) <= tau:
            return 2 / (sub_gap(bandits, i, optimal) ** 2)
        else:
            coeff_1 = ma.sqrt(gaussian_variance(bandits[i]) * c_star\
                      /inf_gap(bandits, i, alpha, tau))
            coeff_2 = 1 - 1 / (c_star * (2 - alpha))
            xi = max(0.999,1 - coeff_1 * coeff_2)
            D_term = 2 * (alpha ** 2) /\
                     ((xi ** 2) * ((1-alpha) ** 2)\
                      * (inf_gap(bandits, i, alpha, tau)) ** 2)
            E_numerator = gaussian_variance(bandits[i]) * (c_star ** 2)
            E_denominator = ma.sqrt(gaussian_variance(bandits[i]) * c_star\
                                    - (1 - xi) * inf_gap(bandits, i, alpha, tau))
            E_term = 1/(h(E_numerator/(E_denominator ** 2)))
            F_term = max(D_term,E_term)
            return F_term
    else:
        coeff_1 = ma.sqrt(gaussian_variance(bandits[i]) * c_star\
                      /risk_gap(bandits, i, optimal, alpha))
        coeff_2 = 1 - 1 / (c_star * (2 - alpha))
        xi = max(0.9999,1 - coeff_1 * coeff_2)
        A_term = 2 * (alpha ** 2) /\
                 ((xi ** 2) * ((1-alpha) ** 2)\
                  * (risk_gap(bandits, i, optimal, alpha)) ** 2)
        B_numerator = gaussian_variance(bandits[i]) * (c_star ** 2)
        B_denominator = ma.sqrt(gaussian_variance(bandits[i]) * c_star\
                                - (1 - xi) * risk_gap(bandits, i, optimal, alpha))
        B_term = 1/(h(B_numerator/(B_denominator ** 2)))
        C_term = max(A_term,B_term)
        return C_term

experiments = 100
threshold = 4.6
if not feasible:
    threshold = 2
alpha = 0.95
sgCVaR = gaussian_CVaR([0,1], alpha)
num_bandits = 15
trials = 1000
marab_constant = 3
if not feasible:
    marab_constant = 4

#derived quantities
tau = threshold
T = trials

#global variables
cumul_sub_UCB = [0]*T
cumul_inf_UCB = [0]*T
cumul_risk_UCB = [0]*T
cumul_sub_TS = [0]*T
cumul_inf_TS = [0]*T
cumul_risk_TS = [0]*T
if marab:
    cumul_sub_marab = [0]*T
    cumul_inf_marab = [0]*T
    cumul_risk_marab = [0]*T

lcb_theoretical_arm_counter = [0]*num_bandits
marab_theoretical_arm_counter = [0]*num_bandits
ts_theoretical_arm_counter = [0]*num_bandits

lcb_arm_counter = [0]*num_bandits
marab_arm_counter = [0]*num_bandits
ts_arm_counter = [0]*num_bandits

#global variance variables
cumul_sub_UCB_variance = [0]*T
cumul_inf_UCB_variance = [0]*T
cumul_risk_UCB_variance = [0]*T
cumul_sub_TS_variance = [0]*T
cumul_inf_TS_variance = [0]*T
cumul_risk_TS_variance = [0]*T
if marab:
    cumul_sub_marab_variance = [0]*T
    cumul_inf_marab_variance = [0]*T
    cumul_risk_marab_variance = [0]*T

#experiment
success = 0
LCB_wrong_flag_count = 0
TS_wrong_flag_count = 0
marab_wrong_flag_count = 0
test_variables = []

means = (0.1, 0.2, 0.23, 0.27, 0.32,\
         0.32, 0.34, 0.41, 0.43, 0.54,\
         0.55, 0.56,0.67,0.71,0.79)
variances_1 = (0.045,0.144,0.248,0.339,0.243,\
               0.172, 0.039, 0.144, 0.244, 0.353,\
               0.244, 0.146, 0.056, 0.149, 0.285)
variances_2 = (0.0321,0.0332,0.0355,0.0464,0.0375,\
               0.0486, 0.0397, 0.0398, 0.0387, 0.0378,\
               0.0567, 0.0456, 0.0345, 0.0334, 0.0323)
if not limited:
    variances = variances_1
else:
    variances = variances_2
for i in range(len(means)):
    test_variables.append([means[i],variances[i]])
sigma_max = ma.sqrt(max(variances))

for i in range(num_bandits):
    if i != 0:
        lcb_theoretical_arm_counter[i] = ma.ceil(RC_LCB_theoretical_risk(test_variables,\
                                                                 i, 0,\
                                                                 alpha,\
                                                                 trials,\
                                                                 threshold,\
                                                                 sigma_max))
        marab_theoretical_arm_counter[i] = ma.ceil(MaRaB_theoretical_risk(test_variables,\
                                                                  i, 0,\
                                                                  alpha,\
                                                                  trials,\
                                                                  threshold,\
                                                                  marab_constant))
        ts_theoretical_arm_counter[i] = ma.ceil(TS_theoretical_risk(test_variables,\
                                                            i, 0,\
                                                            alpha,\
                                                            trials,\
                                                            threshold,\
                                                            sgCVaR))
print('RC-LCB Pulls Theoretical: ' + str([lcb_theoretical_arm_counter]))
print('MaRaB Pulls Theoretical: ' + str([marab_theoretical_arm_counter]))
print('CVaR-TS Pulls Theoretical: ' + str([ts_theoretical_arm_counter]))

for n in range(experiments):
    if experiments <= 10:
        print(n)
    else:
        if (n+1) % 10 == 0:
            print(n+1)
    feasible = bool(possible_optimals(test_variables, alpha, tau))
    LCB_output = RC_LCB(T, test_variables, alpha, tau, sigma_max)
    TS_output = RC_TS(T, test_variables, alpha, tau)
    marab_output = MaRaB(T, test_variables, alpha, marab_constant, threshold)
    if feasible:
        for i in range(1,T):
            cumul_sub_UCB_variance[i] = new_sample_variance(n, cumul_sub_UCB_variance[i],
                                                           cumul_sub_UCB[i]/n if n != 0 else 0,
                                                           LCB_output[0][i])
            cumul_sub_UCB[i] += LCB_output[0][i]
            cumul_inf_UCB_variance[i] = new_sample_variance(n, cumul_inf_UCB_variance[i],
                                                           cumul_inf_UCB[i]/n if n != 0 else 0,
                                                           LCB_output[1][i])
            cumul_inf_UCB[i] += LCB_output[1][i]
            cumul_sub_TS_variance[i] = new_sample_variance(n, cumul_sub_TS_variance[i],
                                                           cumul_sub_TS[i]/n if n != 0 else 0,
                                                           TS_output[0][i])
            cumul_sub_TS[i] += TS_output[0][i]
            cumul_inf_TS_variance[i] = new_sample_variance(n, cumul_inf_TS_variance[i],
                                                           cumul_inf_TS[i]/n if n != 0 else 0,
                                                           TS_output[1][i])
            cumul_inf_TS[i] += TS_output[1][i]
            if marab:
                cumul_sub_marab_variance[i] = new_sample_variance(n, cumul_sub_marab_variance[i],
                                                                  cumul_sub_marab[i]/n if n != 0 else 0,
                                                                  marab_output[0][i])
                cumul_sub_marab[i] += marab_output[0][i]
                cumul_inf_marab_variance[i] = new_sample_variance(n, cumul_inf_marab_variance[i],
                                                                  cumul_inf_marab[i]/n if n != 0 else 0,
                                                                  marab_output[1][i])
                cumul_inf_marab[i] += marab_output[1][i]
    else:
        for i in range(T):
            cumul_risk_UCB_variance[i] = new_sample_variance(n, cumul_risk_UCB_variance[i],
                                                             cumul_risk_UCB[i]/n if n != 0 else 0,
                                                             LCB_output[0][i])
            cumul_risk_UCB[i] += LCB_output[0][i]
            cumul_risk_TS_variance[i] = new_sample_variance(n, cumul_risk_TS_variance[i],
                                                            cumul_risk_TS[i]/n if n != 0 else 0,
                                                            TS_output[0][i])
            cumul_risk_TS[i] += TS_output[0][i]
            if marab:
                cumul_risk_marab_variance[i] = new_sample_variance(n, cumul_risk_marab_variance[i],
                                                                cumul_risk_marab[i]/n if n != 0 else 0,
                                                                marab_output[0][i])
                cumul_risk_marab[i] += marab_output[0][i]
    if feasible:
        LCB_wrong_flag_count += 1-LCB_output[2]
        TS_wrong_flag_count += 1-TS_output[2]
        marab_wrong_flag_count += 1-marab_output[2]
        for i in range(num_bandits):
            lcb_arm_counter[i] += LCB_output[3][i]
            marab_arm_counter[i] += marab_output[3][i]
            ts_arm_counter[i] += TS_output[3][i]
    else:
        LCB_wrong_flag_count += 1-LCB_output[1]
        TS_wrong_flag_count += 1-TS_output[1]
        marab_wrong_flag_count += 1-marab_output[1]
        for i in range(num_bandits):
            lcb_arm_counter[i] += LCB_output[2][i]
            marab_arm_counter[i] += marab_output[2][i]
            ts_arm_counter[i] += TS_output[2][i]
    
        
#print('LCB Wrong Flagging: ' + str((LCB_wrong_flag_count)))
print('Expected Wrong Flagging: ' + str((1*bool(feasible) + num_bandits*(1-bool(feasible)))/T))
print('RC-LCB Wrong Flagging: ' + str(LCB_wrong_flag_count/experiments))
print('MaRaB Wrong Flagging: ' + str(marab_wrong_flag_count/experiments))
print('CVaR-TS Wrong Flagging: ' + str(TS_wrong_flag_count/experiments))
print('RC-LCB Pulls Data: ' + str([x/experiments for x in lcb_arm_counter]))
print('MaRaB Pulls Data: ' + str([x/experiments for x in marab_arm_counter]))
print('CVaR-TS Pulls Data: ' + str([x/experiments for x in ts_arm_counter]))

#averaging procedure
E_cumul_sub_UCB = [x/experiments for x\
                   in cumul_sub_UCB]
E_cumul_inf_UCB = [x/experiments for x\
                   in cumul_inf_UCB]
E_cumul_risk_UCB = [x/experiments for x\
                   in cumul_risk_UCB]
E_cumul_sub_TS = [x/experiments for x\
                  in cumul_sub_TS]
E_cumul_inf_TS = [x/experiments for x\
                  in cumul_inf_TS]
E_cumul_risk_TS = [x/experiments for x\
                   in cumul_risk_TS]
if marab:
    E_cumul_sub_marab = [x/experiments for x\
                      in cumul_sub_marab]
    E_cumul_inf_marab = [x/experiments for x\
                      in cumul_inf_marab]
    E_cumul_risk_marab = [x/experiments for x\
                       in cumul_risk_marab]

E_cumul_sub_UCB_variance_upper = [0]*T
E_cumul_sub_UCB_variance_lower = [0]*T
E_cumul_inf_UCB_variance_upper = [0]*T
E_cumul_inf_UCB_variance_lower = [0]*T
E_cumul_risk_UCB_variance_upper = [0]*T
E_cumul_risk_UCB_variance_lower = [0]*T

E_cumul_sub_TS_variance_upper = [0]*T
E_cumul_sub_TS_variance_lower = [0]*T
E_cumul_inf_TS_variance_upper = [0]*T
E_cumul_inf_TS_variance_lower = [0]*T
E_cumul_risk_TS_variance_upper = [0]*T
E_cumul_risk_TS_variance_lower = [0]*T

if marab:
    E_cumul_sub_marab_variance_upper = [0]*T
    E_cumul_sub_marab_variance_lower = [0]*T
    E_cumul_inf_marab_variance_upper = [0]*T
    E_cumul_inf_marab_variance_lower = [0]*T
    E_cumul_risk_marab_variance_upper = [0]*T
    E_cumul_risk_marab_variance_lower = [0]*T


for i in range(1,T):
    #sub regret
    E_cumul_sub_UCB_variance_upper[i] = E_cumul_sub_UCB[i]\
                                        + ma.sqrt(nonneg(cumul_sub_UCB_variance[i]))
    E_cumul_sub_UCB_variance_lower[i] = E_cumul_sub_UCB[i]\
                                        - ma.sqrt(nonneg(cumul_sub_UCB_variance[i]))
    E_cumul_sub_TS_variance_upper[i] = E_cumul_sub_TS[i]\
                                       + ma.sqrt(nonneg(cumul_sub_TS_variance[i]))
    E_cumul_sub_TS_variance_lower[i] = E_cumul_sub_TS[i]\
                                       - ma.sqrt(nonneg(cumul_sub_TS_variance[i]))
    if marab:
        E_cumul_sub_marab_variance_upper[i] = E_cumul_sub_marab[i]\
                                              + ma.sqrt(nonneg(cumul_sub_marab_variance[i]))
        E_cumul_sub_marab_variance_lower[i] = E_cumul_sub_marab[i]\
                                              - ma.sqrt(nonneg(cumul_sub_marab_variance[i]))
    #inf regret
    E_cumul_inf_UCB_variance_upper[i] = E_cumul_inf_UCB[i]\
                                        + ma.sqrt(nonneg(cumul_inf_UCB_variance[i]))
    E_cumul_inf_UCB_variance_lower[i] = E_cumul_inf_UCB[i]\
                                        - ma.sqrt(nonneg(cumul_inf_UCB_variance[i]))
    E_cumul_inf_TS_variance_upper[i] = E_cumul_inf_TS[i]\
                                       + ma.sqrt(nonneg(cumul_inf_TS_variance[i]))
    E_cumul_inf_TS_variance_lower[i] = E_cumul_inf_TS[i]\
                                       - ma.sqrt(nonneg(cumul_inf_TS_variance[i]))
    if marab:
        E_cumul_inf_marab_variance_upper[i] = E_cumul_inf_marab[i]\
                                              + ma.sqrt(nonneg(cumul_inf_marab_variance[i]))
        E_cumul_inf_marab_variance_lower[i] = E_cumul_inf_marab[i]\
                                              - ma.sqrt(nonneg(cumul_inf_marab_variance[i]))
    #risk regret
    E_cumul_risk_UCB_variance_upper[i] = E_cumul_risk_UCB[i]\
                                         + ma.sqrt(nonneg(cumul_risk_UCB_variance[i]))
    E_cumul_risk_UCB_variance_lower[i] = E_cumul_risk_UCB[i]\
                                         - ma.sqrt(nonneg(cumul_risk_UCB_variance[i]))
    E_cumul_risk_TS_variance_upper[i] = E_cumul_risk_TS[i]\
                                        + ma.sqrt(nonneg(cumul_risk_TS_variance[i]))
    E_cumul_risk_TS_variance_lower[i] = E_cumul_risk_TS[i]\
                                        - ma.sqrt(nonneg(cumul_risk_TS_variance[i]))
    if marab:
        E_cumul_risk_marab_variance_upper[i] = E_cumul_risk_marab[i]\
                                               + ma.sqrt(nonneg(cumul_risk_marab_variance[i]))
        E_cumul_risk_marab_variance_lower[i] = E_cumul_risk_marab[i]\
                                               - ma.sqrt(nonneg(cumul_risk_marab_variance[i]))

#normalise
if normalise:
    for t in range(T):
        E_cumul_sub_UCB[t] /= ma.log(t+2)
        E_cumul_inf_UCB[t] /= ma.log(t+2)
        E_cumul_risk_UCB[t] /= ma.log(t+2)
        E_cumul_sub_TS[t] /= ma.log(t+2)
        E_cumul_inf_TS[t] /= ma.log(t+2)
        E_cumul_risk_TS[t] /= ma.log(t+2)
        if marab:
            E_cumul_sub_marab[t] /= ma.log(t+2)
            E_cumul_inf_marab[t] /= ma.log(t+2)
            E_cumul_risk_marab[t] /= ma.log(t+2)

#GRAPHING
start = 1
end = T
num_bandits = len(means)
if feasible:
    #plot suboptimality gap
    plt.fill_between(list(range(start+num_bandits,end+1)),\
                     E_cumul_sub_UCB_variance_lower[start-1+num_bandits:],\
                     E_cumul_sub_UCB_variance_upper[start-1+num_bandits:],\
                     color='firebrick', alpha=0.25)
    plt.plot(list(range(start+num_bandits,end+1)),\
             E_cumul_sub_UCB[start-1+num_bandits:],\
             color='firebrick', label = 'RC-LCB')
    plt.fill_between(list(range(start+num_bandits,end+1)),\
                     E_cumul_sub_TS_variance_lower[start-1+num_bandits:],\
                     E_cumul_sub_TS_variance_upper[start-1+num_bandits:],\
                     color='limegreen', alpha=0.25)
    plt.plot(list(range(start+num_bandits,end+1)),\
             E_cumul_sub_TS[start-1+num_bandits:],\
             color='limegreen', label = 'CVaR-TS')
    if marab:
        plt.fill_between(list(range(start+num_bandits,end+1)),\
                         E_cumul_sub_marab_variance_lower[start-1+num_bandits:],\
                         E_cumul_sub_marab_variance_upper[start-1+num_bandits:],\
                         color='dodgerblue', alpha=0.25)
        plt.plot(list(range(start+num_bandits,end+1)),\
                 E_cumul_sub_marab[start-1+num_bandits:],\
                 color='dodgerblue', label = 'MaRaB')
    plt.xlim(start+num_bandits,end+1)
    plt.xlabel(r'Horizon ($n=1000$)')
    plt.ylabel(r'Suboptimality Regret')
    plt.legend()
    if not limited:
        plt.savefig('sub_nlimited.pdf')
    else:
        plt.savefig('sub_limited.pdf')
    plt.show()
    #plot infeasibility regret
    plt.fill_between(list(range(start+num_bandits,end+1)),\
                     E_cumul_inf_UCB_variance_lower[start-1+num_bandits:],\
                     E_cumul_inf_UCB_variance_upper[start-1+num_bandits:],\
                     color='firebrick', alpha=0.25)
    plt.plot(list(range(start+num_bandits,end+1)),\
             E_cumul_inf_UCB[start-1+num_bandits:],\
             color='firebrick', label = 'RC-LCB')
    plt.fill_between(list(range(start+num_bandits,end+1)),\
                     E_cumul_inf_TS_variance_lower[start-1+num_bandits:],\
                     E_cumul_inf_TS_variance_upper[start-1+num_bandits:],\
                     color='limegreen', alpha=0.25)
    plt.plot(list(range(start+num_bandits,end+1)),\
             E_cumul_inf_TS[start-1+num_bandits:],\
             color='limegreen', label = 'CVaR-TS')
    if marab:
        plt.fill_between(list(range(start+num_bandits,end+1)),\
                         E_cumul_inf_marab_variance_lower[start-1+num_bandits:],\
                         E_cumul_inf_marab_variance_upper[start-1+num_bandits:],\
                         color='dodgerblue', alpha=0.25)
        plt.plot(list(range(start+num_bandits,end+1)),\
                 E_cumul_inf_marab[start-1+num_bandits:],\
                 color='dodgerblue', label = 'MaRaB')
    plt.xlim(start+num_bandits,end+1)
    plt.xlabel(r'Horizon ($n=1000$)')
    plt.ylabel(r'Infeasibility Regret')
    plt.legend()
    if not limited:
        plt.savefig('inf_nlimited.pdf')
    else:
        plt.savefig('inf_limited.pdf')
    plt.show()
else:
    plt.fill_between(list(range(start+num_bandits,end+1)),\
                     E_cumul_risk_UCB_variance_lower[start-1+num_bandits:],\
                     E_cumul_risk_UCB_variance_upper[start-1+num_bandits:],\
                     color='firebrick', alpha=0.25)
    plt.plot(list(range(start+num_bandits,end+1)),\
             E_cumul_risk_UCB[start-1+num_bandits:],\
             color='firebrick', label = 'RC-LCB')
    plt.fill_between(list(range(start+num_bandits,end+1)),\
                     E_cumul_risk_TS_variance_lower[start-1+num_bandits:],\
                     E_cumul_risk_TS_variance_upper[start-1+num_bandits:],\
                     color='limegreen', alpha=0.25)
    plt.plot(list(range(start+num_bandits,end+1)),\
             E_cumul_risk_TS[start-1+num_bandits:],\
             color='limegreen', label = 'CVaR-TS')
    if marab:
        plt.fill_between(list(range(start+num_bandits,end+1)),\
                         E_cumul_risk_marab_variance_lower[start-1+num_bandits:],\
                         E_cumul_risk_marab_variance_upper[start-1+num_bandits:],\
                         color='dodgerblue', alpha=0.25)
        plt.plot(list(range(start+num_bandits,end+1)),\
                 E_cumul_risk_marab[start-1+num_bandits:],\
                 color='dodgerblue', label = 'MaRaB')
    plt.xlim(start+num_bandits,end+1)
    plt.xlabel(r'Horizon ($n=1000$)')
    plt.ylabel(r'Risk Regret')
    plt.legend()
    if not limited:
        plt.savefig('risk_nlimited.pdf')
    else:
        plt.savefig('risk_limited.pdf')
    plt.show()

